On the physics potential of ILC and CLIC

The International Linear Collider (ILC) and the Compact Linear Collider (CLIC) are the two options for a future high-energy, high-luminosity linear electron-positron collider. Both are expected to be built in stages, optimised for their physics potential. The main goals are the precision measurements of Higgs-boson and top-quark properties as well as direct and indirect searches for new physics Beyond Standard Model. In my talk I will review some of the latest results from both ILC and CLIC demonstrating their physics potential, pointing to similarities and complementarity of both projects.

==> plots/Cont_mtop_unpol_hist_bg_lep.C <==
void Cont_mtop_unpol_hist_bg_lep()
{
//=========Macro generated from canvas: ch1/Reconstructed top mass
//=========  (Sun Nov 11 23:14:18 2018) by ROOT version 6.14/04
   TCanvas *ch1 = new TCanvas("ch1", "Reconstructed top mass",20,64,600,450);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   ch1->Range(-56.66667,-3100.57,276.6667,14124.82);
   ch1->SetFillColor(0);
   ch1->SetBorderMode(0);
   ch1->SetBorderSize(2);
   ch1->SetTickx(1);
   ch1->SetTicky(1);
   ch1->SetLeftMargin(0.17);
   ch1->SetRightMargin(0.08);
   ch1->SetTopMargin(0.08);
   ch1->SetBottomMargin(0.18);
   ch1->SetFrameLineWidth(2);
   ch1->SetFrameBorderMode(0);
   ch1->SetFrameLineWidth(2);
   ch1->SetFrameBorderMode(0);
   
   TH1D *Mtsig2__16 = new TH1D("Mtsig2__16","Mtsig for 4-fermion and qq events",125,0,250);
   Mtsig2__16->SetBinContent(14,0.726049);
   Mtsig2__16->SetBinContent(15,1.38505);
   Mtsig2__16->SetBinContent(16,4.303189);
   Mtsig2__16->SetBinContent(17,2.330897);
   Mtsig2__16->SetBinContent(18,0.726049);
   Mtsig2__16->SetBinContent(19,4.845516);
   Mtsig2__16->SetBinContent(20,8.804305);
   Mtsig2__16->SetBinContent(21,9.888959);
   Mtsig2__16->SetBinContent(22,9.030151);
   Mtsig2__16->SetBinContent(23,12.96738);
   Mtsig2__16->SetBinContent(24,13.37561);
   Mtsig2__16->SetBinContent(25,14.82042);
   Mtsig2__16->SetBinContent(26,21.1614);
   Mtsig2__16->SetBinContent(27,32.25991);
   Mtsig2__16->SetBinContent(28,27.10081);
   Mtsig2__16->SetBinContent(29,30.76901);
   Mtsig2__16->SetBinContent(30,24.95795);
   Mtsig2__16->SetBinContent(31,35.38197);
   Mtsig2__16->SetBinContent(32,48.8538);
   Mtsig2__16->SetBinContent(33,40.64748);
   Mtsig2__16->SetBinContent(34,67.22772);
   Mtsig2__16->SetBinContent(35,58.36167);
   Mtsig2__16->SetBinContent(36,40.3651);
   Mtsig2__16->SetBinContent(37,61.38383);
   Mtsig2__16->SetBinContent(38,65.59361);
   Mtsig2__16->SetBinContent(39,45.28814);
   Mtsig2__16->SetBinContent(40,65.47632);
   Mtsig2__16->SetBinContent(41,59.55421);
   Mtsig2__16->SetBinContent(42,55.00268);
   Mtsig2__16->SetBinContent(43,53.74181);
   Mtsig2__16->SetBinContent(44,68.0204);
   Mtsig2__16->SetBinContent(45,60.52428);
   Mtsig2__16->SetBinContent(46,53.62345);
   Mtsig2__16->SetBinContent(47,72.96083);
   Mtsig2__16->SetBinContent(48,50.0388);
   Mtsig2__16->SetBinContent(49,71.34446);
   Mtsig2__16->SetBinContent(50,51.11602);
   Mtsig2__16->SetBinContent(51,78.21906);
   Mtsig2__16->SetBinContent(52,67.44188);
   Mtsig2__16->SetBinContent(53,101.0074);
   Mtsig2__16->SetBinContent(54,80.80382);
   Mtsig2__16->SetBinContent(55,71.43793);
   Mtsig2__16->SetBinContent(56,67.95654);
   Mtsig2__16->SetBinContent(57,63.47503);
   Mtsig2__16->SetBinContent(58,86.14057);
   Mtsig2__16->SetBinContent(59,63.13737);
   Mtsig2__16->SetBinContent(60,71.81406);
   Mtsig2__16->SetBinContent(61,79.61978);
   Mtsig2__16->SetBinContent(62,78.75019);
   Mtsig2__16->SetBinContent(63,74.59062);
   Mtsig2__16->SetBinContent(64,81.50162);
   Mtsig2__16->SetBinContent(65,76.0568);
   Mtsig2__16->SetBinContent(66,66.34496);
   Mtsig2__16->SetBinContent(67,87.97642);
   Mtsig2__16->SetBinContent(68,85.11417);
   Mtsig2__16->SetBinContent(69,84.65907);
   Mtsig2__16->SetBinContent(70,85.37561);
   Mtsig2__16->SetBinContent(71,82.44065);
   Mtsig2__16->SetBinContent(72,70.03318);
   Mtsig2__16->SetBinContent(73,78.01745);
   Mtsig2__16->SetBinContent(74,88.04236);
   Mtsig2__16->SetBinContent(75,85.87885);
   Mtsig2__16->SetBinContent(76,96.46845);
   Mtsig2__16->SetBinContent(77,105.6785);
   Mtsig2__16->SetBinContent(78,76.82064);
   Mtsig2__16->SetBinContent(79,89.65919);
   Mtsig2__16->SetBinContent(80,78.15487);
   Mtsig2__16->SetBinContent(81,83.60891);
   Mtsig2__16->SetBinContent(82,77.61001);
   Mtsig2__16->SetBinContent(83,72.97905);
   Mtsig2__16->SetBinContent(84,71.721);
   Mtsig2__16->SetBinContent(85,79.54123);
   Mtsig2__16->SetBinContent(86,77.3644);
   Mtsig2__16->SetBinContent(87,71.86966);
   Mtsig2__16->SetBinContent(88,80.47077);
   Mtsig2__16->SetBinContent(89,93.73899);
   Mtsig2__16->SetBinContent(90,105.0752);
   Mtsig2__16->SetBinContent(91,85.52179);
   Mtsig2__16->SetBinContent(92,99.05057);
   Mtsig2__16->SetBinContent(93,85.94936);
   Mtsig2__16->SetBinContent(94,83.08874);
   Mtsig2__16->SetBinContent(95,92.89484);
   Mtsig2__16->SetBinContent(96,67.89695);
   Mtsig2__16->SetBinContent(97,76.86062);
   Mtsig2__16->SetBinContent(98,56.26902);
   Mtsig2__16->SetBinContent(99,65.72815);
   Mtsig2__16->SetBinContent(100,74.26711);
   Mtsig2__16->SetBinContent(101,61.20759);
   Mtsig2__16->SetBinContent(102,70.09162);
   Mtsig2__16->SetBinContent(103,49.29037);
   Mtsig2__16->SetBinContent(104,64.3416);
   Mtsig2__16->SetBinContent(105,61.29622);
   Mtsig2__16->SetBinContent(106,65.60306);
   Mtsig2__16->SetBinContent(107,51.72265);
   Mtsig2__16->SetBinContent(108,34.91497);
   Mtsig2__16->SetBinContent(109,43.55973);
   Mtsig2__16->SetBinContent(110,36.14856);
   Mtsig2__16->SetBinContent(111,33.66711);
   Mtsig2__16->SetBinContent(112,40.12305);
   Mtsig2__16->SetBinContent(113,46.24354);
   Mtsig2__16->SetBinContent(114,44.09757);
   Mtsig2__16->SetBinContent(115,18.53992);
   Mtsig2__16->SetBinContent(116,43.09266);
   Mtsig2__16->SetBinContent(117,32.18749);
   Mtsig2__16->SetBinContent(118,34.72437);
   Mtsig2__16->SetBinContent(119,26.34318);
   Mtsig2__16->SetBinContent(120,24.63047);
   Mtsig2__16->SetBinContent(121,27.92736);
   Mtsig2__16->SetBinContent(122,22.22862);
   Mtsig2__16->SetBinContent(123,22.1096);
   Mtsig2__16->SetBinContent(124,29.13569);
   Mtsig2__16->SetBinContent(125,16.58523);
   Mtsig2__16->SetBinContent(126,269.8877);
   Mtsig2__16->SetBinError(14,0.726049);
   Mtsig2__16->SetBinError(15,0.9805251);
   Mtsig2__16->SetBinError(16,2.631561);
   Mtsig2__16->SetBinError(17,1.868984);
   Mtsig2__16->SetBinError(18,0.726049);
   Mtsig2__16->SetBinError(19,2.686863);
   Mtsig2__16->SetBinError(20,3.708092);
   Mtsig2__16->SetBinError(21,3.786579);
   Mtsig2__16->SetBinError(22,3.458259);
   Mtsig2__16->SetBinError(23,3.857971);
   Mtsig2__16->SetBinError(24,3.871993);
   Mtsig2__16->SetBinError(25,3.687847);
   Mtsig2__16->SetBinError(26,5.107998);
   Mtsig2__16->SetBinError(27,8.130647);
   Mtsig2__16->SetBinError(28,5.620678);
   Mtsig2__16->SetBinError(29,6.365554);
   Mtsig2__16->SetBinError(30,5.377253);
   Mtsig2__16->SetBinError(31,7.973982);
   Mtsig2__16->SetBinError(32,9.572097);
   Mtsig2__16->SetBinError(33,8.088819);
   Mtsig2__16->SetBinError(34,10.74411);
   Mtsig2__16->SetBinError(35,9.85532);
   Mtsig2__16->SetBinError(36,7.677893);
   Mtsig2__16->SetBinError(37,9.096097);
   Mtsig2__16->SetBinError(38,10.12994);
   Mtsig2__16->SetBinError(39,7.882411);
   Mtsig2__16->SetBinError(40,11.2703);
   Mtsig2__16->SetBinError(41,9.033807);
   Mtsig2__16->SetBinError(42,10.33527);
   Mtsig2__16->SetBinError(43,9.379642);
   Mtsig2__16->SetBinError(44,10.52612);
   Mtsig2__16->SetBinError(45,9.701567);
   Mtsig2__16->SetBinError(46,9.944614);
   Mtsig2__16->SetBinError(47,11.21656);
   Mtsig2__16->SetBinError(48,10.31228);
   Mtsig2__16->SetBinError(49,10.33631);
   Mtsig2__16->SetBinError(50,8.011029);
   Mtsig2__16->SetBinError(51,11.82706);
   Mtsig2__16->SetBinError(52,9.635944);
   Mtsig2__16->SetBinError(53,15.12071);
   Mtsig2__16->SetBinError(54,11.68628);
   Mtsig2__16->SetBinError(55,11.31453);
   Mtsig2__16->SetBinError(56,9.969106);
   Mtsig2__16->SetBinError(57,10.90736);
   Mtsig2__16->SetBinError(58,11.12666);
   Mtsig2__16->SetBinError(59,10.04996);
   Mtsig2__16->SetBinError(60,12.36216);
   Mtsig2__16->SetBinError(61,13.68215);
   Mtsig2__16->SetBinError(62,10.93608);
   Mtsig2__16->SetBinError(63,12.03572);
   Mtsig2__16->SetBinError(64,12.92729);
   Mtsig2__16->SetBinError(65,11.60853);
   Mtsig2__16->SetBinError(66,9.808372);
   Mtsig2__16->SetBinError(67,13.94683);
   Mtsig2__16->SetBinError(68,11.63708);
   Mtsig2__16->SetBinError(69,12.04793);
   Mtsig2__16->SetBinError(70,12.10653);
   Mtsig2__16->SetBinError(71,11.857);
   Mtsig2__16->SetBinError(72,10.76332);
   Mtsig2__16->SetBinError(73,11.92201);
   Mtsig2__16->SetBinError(74,11.92459);
   Mtsig2__16->SetBinError(75,12.55772);
   Mtsig2__16->SetBinError(76,13.1281);
   Mtsig2__16->SetBinError(77,13.64017);
   Mtsig2__16->SetBinError(78,11.87291);
   Mtsig2__16->SetBinError(79,13.17396);
   Mtsig2__16->SetBinError(80,11.99064);
   Mtsig2__16->SetBinError(81,12.72318);
   Mtsig2__16->SetBinError(82,11.41833);
   Mtsig2__16->SetBinError(83,10.27628);
   Mtsig2__16->SetBinError(84,11.85155);
   Mtsig2__16->SetBinError(85,10.96136);
   Mtsig2__16->SetBinError(86,11.87211);
   Mtsig2__16->SetBinError(87,11.38438);
   Mtsig2__16->SetBinError(88,11.51731);
   Mtsig2__16->SetBinError(89,12.74806);
   Mtsig2__16->SetBinError(90,14.18054);
   Mtsig2__16->SetBinError(91,12.25788);
   Mtsig2__16->SetBinError(92,14.96852);
   Mtsig2__16->SetBinError(93,13.86415);
   Mtsig2__16->SetBinError(94,13.95008);
   Mtsig2__16->SetBinError(95,14.95646);
   Mtsig2__16->SetBinError(96,10.94588);
   Mtsig2__16->SetBinError(97,12.10534);
   Mtsig2__16->SetBinError(98,10.02881);
   Mtsig2__16->SetBinError(99,13.14166);
   Mtsig2__16->SetBinError(100,12.02985);
   Mtsig2__16->SetBinError(101,10.27854);
   Mtsig2__16->SetBinError(102,11.10232);
   Mtsig2__16->SetBinError(103,9.308945);
   Mtsig2__16->SetBinError(104,12.98735);
   Mtsig2__16->SetBinError(105,10.84189);
   Mtsig2__16->SetBinError(106,11.7137);
   Mtsig2__16->SetBinError(107,9.788561);
   Mtsig2__16->SetBinError(108,9.037206);
   Mtsig2__16->SetBinError(109,9.211894);
   Mtsig2__16->SetBinError(110,8.200228);
   Mtsig2__16->SetBinError(111,7.811625);
   Mtsig2__16->SetBinError(112,9.655181);
   Mtsig2__16->SetBinError(113,10.24058);
   Mtsig2__16->SetBinError(114,10.05807);
   Mtsig2__16->SetBinError(115,4.431741);
   Mtsig2__16->SetBinError(116,11.04375);
   Mtsig2__16->SetBinError(117,8.457163);
   Mtsig2__16->SetBinError(118,8.738623);
   Mtsig2__16->SetBinError(119,5.858214);
   Mtsig2__16->SetBinError(120,6.292711);
   Mtsig2__16->SetBinError(121,6.8924);
   Mtsig2__16->SetBinError(122,7.568526);
   Mtsig2__16->SetBinError(123,6.699845);
   Mtsig2__16->SetBinError(124,8.343689);
   Mtsig2__16->SetBinError(125,6.067343);
   Mtsig2__16->SetBinError(126,25.63862);
   Mtsig2__16->SetMaximum(12746.79);
   Mtsig2__16->SetEntries(5768);
   Mtsig2__16->SetStats(0);
   Mtsig2__16->SetFillColor(2);
   Mtsig2__16->SetFillStyle(3004);
   Mtsig2__16->SetLineColor(2);
   Mtsig2__16->SetLineWidth(3);
   Mtsig2__16->SetMarkerSize(1.2);
   Mtsig2__16->GetXaxis()->SetTitle("m_{ t}  [GeV]");
   Mtsig2__16->GetXaxis()->SetNdivisions(506);
   Mtsig2__16->GetXaxis()->SetLabelFont(42);
   Mtsig2__16->GetXaxis()->SetLabelOffset(0.015);
   Mtsig2__16->GetXaxis()->SetLabelSize(0.06);
   Mtsig2__16->GetXaxis()->SetTitleSize(0.07);
   Mtsig2__16->GetXaxis()->SetTitleFont(42);
   Mtsig2__16->GetYaxis()->SetTitle("Events");
   Mtsig2__16->GetYaxis()->SetNdivisions(505);
   Mtsig2__16->GetYaxis()->SetLabelFont(42);
   Mtsig2__16->GetYaxis()->SetLabelOffset(0.015);
   Mtsig2__16->GetYaxis()->SetLabelSize(0.06);
   Mtsig2__16->GetYaxis()->SetTitleSize(0.07);
   Mtsig2__16->GetYaxis()->SetTitleOffset(1.3);
   Mtsig2__16->GetYaxis()->SetTitleFont(42);
   Mtsig2__16->GetZaxis()->SetLabelFont(42);
   Mtsig2__16->GetZaxis()->SetLabelOffset(0.015);
   Mtsig2__16->GetZaxis()->SetLabelSize(0.06);
   Mtsig2__16->GetZaxis()->SetTitleSize(0.07);
   Mtsig2__16->GetZaxis()->SetTitleOffset(1.2);
   Mtsig2__16->GetZaxis()->SetTitleFont(42);
   Mtsig2__16->Draw("hist");
   
   TH1D *Mtsig1__17 = new TH1D("Mtsig1__17","Mtsig for all events",125,0,250);
   Mtsig1__17->SetBinContent(14,0.726049);
   Mtsig1__17->SetBinContent(15,1.38505);
   Mtsig1__17->SetBinContent(16,4.303189);
   Mtsig1__17->SetBinContent(17,2.330897);
   Mtsig1__17->SetBinContent(18,0.9929139);
   Mtsig1__17->SetBinContent(19,5.468231);
   Mtsig1__17->SetBinContent(20,10.04974);
   Mtsig1__17->SetBinContent(21,10.14221);
   Mtsig1__17->SetBinContent(22,10.6931);
   Mtsig1__17->SetBinContent(23,14.24906);
   Mtsig1__17->SetBinContent(24,15.98693);
   Mtsig1__17->SetBinContent(25,20.20351);
   Mtsig1__17->SetBinContent(26,32.46036);
   Mtsig1__17->SetBinContent(27,45.79746);
   Mtsig1__17->SetBinContent(28,41.62707);
   Mtsig1__17->SetBinContent(29,49.6289);
   Mtsig1__17->SetBinContent(30,42.51994);
   Mtsig1__17->SetBinContent(31,62.73684);
   Mtsig1__17->SetBinContent(32,84.11116);
   Mtsig1__17->SetBinContent(33,73.83098);
   Mtsig1__17->SetBinContent(34,120.7688);
   Mtsig1__17->SetBinContent(35,131.3552);
   Mtsig1__17->SetBinContent(36,112.7801);
   Mtsig1__17->SetBinContent(37,145.0971);
   Mtsig1__17->SetBinContent(38,154.5058);
   Mtsig1__17->SetBinContent(39,145.8247);
   Mtsig1__17->SetBinContent(40,186.9262);
   Mtsig1__17->SetBinContent(41,196.0884);
   Mtsig1__17->SetBinContent(42,197.6186);
   Mtsig1__17->SetBinContent(43,214.9091);
   Mtsig1__17->SetBinContent(44,271.3742);
   Mtsig1__17->SetBinContent(45,258.2271);
   Mtsig1__17->SetBinContent(46,268.7591);
   Mtsig1__17->SetBinContent(47,312.3576);
   Mtsig1__17->SetBinContent(48,289.0031);
   Mtsig1__17->SetBinContent(49,341.0443);
   Mtsig1__17->SetBinContent(50,335.9221);
   Mtsig1__17->SetBinContent(51,379.0019);
   Mtsig1__17->SetBinContent(52,404.8621);
   Mtsig1__17->SetBinContent(53,481.3153);
   Mtsig1__17->SetBinContent(54,473.4317);
   Mtsig1__17->SetBinContent(55,513.6609);
   Mtsig1__17->SetBinContent(56,557.0928);
   Mtsig1__17->SetBinContent(57,593.0512);
   Mtsig1__17->SetBinContent(58,659.0305);
   Mtsig1__17->SetBinContent(59,684.7455);
   Mtsig1__17->SetBinContent(60,736.2687);
   Mtsig1__17->SetBinContent(61,800.3294);
   Mtsig1__17->SetBinContent(62,871.0268);
   Mtsig1__17->SetBinContent(63,970.7963);
   Mtsig1__17->SetBinContent(64,1059.227);
   Mtsig1__17->SetBinContent(65,1111.286);
   Mtsig1__17->SetBinContent(66,1194.844);
   Mtsig1__17->SetBinContent(67,1412.041);
   Mtsig1__17->SetBinContent(68,1545.997);
   Mtsig1__17->SetBinContent(69,1599.143);
   Mtsig1__17->SetBinContent(70,1796.677);
   Mtsig1__17->SetBinContent(71,2017.073);
   Mtsig1__17->SetBinContent(72,2125.931);
   Mtsig1__17->SetBinContent(73,2460.781);
   Mtsig1__17->SetBinContent(74,2676.122);
   Mtsig1__17->SetBinContent(75,3004.655);
   Mtsig1__17->SetBinContent(76,3260.533);
   Mtsig1__17->SetBinContent(77,3597.859);
   Mtsig1__17->SetBinContent(78,3856.701);
   Mtsig1__17->SetBinContent(79,4366.711);
   Mtsig1__17->SetBinContent(80,4823.296);
   Mtsig1__17->SetBinContent(81,5415.153);
   Mtsig1__17->SetBinContent(82,6140.572);
   Mtsig1__17->SetBinContent(83,6822.325);
   Mtsig1__17->SetBinContent(84,7691.19);
   Mtsig1__17->SetBinContent(85,8729.078);
   Mtsig1__17->SetBinContent(86,9578.407);
   Mtsig1__17->SetBinContent(87,10197.43);
   Mtsig1__17->SetBinContent(88,10159.76);
   Mtsig1__17->SetBinContent(89,9748.736);
   Mtsig1__17->SetBinContent(90,8828.412);
   Mtsig1__17->SetBinContent(91,7551.688);
   Mtsig1__17->SetBinContent(92,6035.718);
   Mtsig1__17->SetBinContent(93,4675.773);
   Mtsig1__17->SetBinContent(94,3741.386);
   Mtsig1__17->SetBinContent(95,3020.276);
   Mtsig1__17->SetBinContent(96,2307.219);
   Mtsig1__17->SetBinContent(97,1850.919);
   Mtsig1__17->SetBinContent(98,1536.285);
   Mtsig1__17->SetBinContent(99,1290.161);
   Mtsig1__17->SetBinContent(100,1101.075);
   Mtsig1__17->SetBinContent(101,931.7768);
   Mtsig1__17->SetBinContent(102,776.546);
   Mtsig1__17->SetBinContent(103,709.0622);
   Mtsig1__17->SetBinContent(104,622.6765);
   Mtsig1__17->SetBinContent(105,549.0248);
   Mtsig1__17->SetBinContent(106,462.9502);
   Mtsig1__17->SetBinContent(107,431.2887);
   Mtsig1__17->SetBinContent(108,371.3077);
   Mtsig1__17->SetBinContent(109,327.7877);
   Mtsig1__17->SetBinContent(110,312.9585);
   Mtsig1__17->SetBinContent(111,264.0228);
   Mtsig1__17->SetBinContent(112,249.48);
   Mtsig1__17->SetBinContent(113,245.5452);
   Mtsig1__17->SetBinContent(114,200.8557);
   Mtsig1__17->SetBinContent(115,187.7225);
   Mtsig1__17->SetBinContent(116,172.1068);
   Mtsig1__17->SetBinContent(117,154.9075);
   Mtsig1__17->SetBinContent(118,158.0335);
   Mtsig1__17->SetBinContent(119,110.6278);
   Mtsig1__17->SetBinContent(120,113.1176);
   Mtsig1__17->SetBinContent(121,97.30054);
   Mtsig1__17->SetBinContent(122,91.98653);
   Mtsig1__17->SetBinContent(123,77.6994);
   Mtsig1__17->SetBinContent(124,82.11583);
   Mtsig1__17->SetBinContent(125,60.68544);
   Mtsig1__17->SetBinContent(126,479.4858);
   Mtsig1__17->SetBinError(14,0.726049);
   Mtsig1__17->SetBinError(15,0.9805251);
   Mtsig1__17->SetBinError(16,2.631561);
   Mtsig1__17->SetBinError(17,1.868984);
   Mtsig1__17->SetBinError(18,0.7735399);
   Mtsig1__17->SetBinError(19,2.75808);
   Mtsig1__17->SetBinError(20,3.811232);
   Mtsig1__17->SetBinError(21,3.795038);
   Mtsig1__17->SetBinError(22,3.552187);
   Mtsig1__17->SetBinError(23,3.93456);
   Mtsig1__17->SetBinError(24,4.026888);
   Mtsig1__17->SetBinError(25,4.061152);
   Mtsig1__17->SetBinError(26,5.777595);
   Mtsig1__17->SetBinError(27,8.762958);
   Mtsig1__17->SetBinError(28,6.287988);
   Mtsig1__17->SetBinError(29,7.181162);
   Mtsig1__17->SetBinError(30,6.346381);
   Mtsig1__17->SetBinError(31,8.889921);
   Mtsig1__17->SetBinError(32,10.70314);
   Mtsig1__17->SetBinError(33,9.267887);
   Mtsig1__17->SetBinError(34,12.10684);
   Mtsig1__17->SetBinError(35,11.91937);
   Mtsig1__17->SetBinError(36,10.42148);
   Mtsig1__17->SetBinError(37,11.65455);
   Mtsig1__17->SetBinError(38,12.59237);
   Mtsig1__17->SetBinError(39,11.19828);
   Mtsig1__17->SetBinError(40,14.54655);
   Mtsig1__17->SetBinError(41,12.87047);
   Mtsig1__17->SetBinError(42,13.99819);
   Mtsig1__17->SetBinError(43,13.95084);
   Mtsig1__17->SetBinError(44,15.66326);
   Mtsig1__17->SetBinError(45,15.32532);
   Mtsig1__17->SetBinError(46,15.61061);
   Mtsig1__17->SetBinError(47,16.77911);
   Mtsig1__17->SetBinError(48,16.0024);
   Mtsig1__17->SetBinError(49,16.79771);
   Mtsig1__17->SetBinError(50,16.18963);
   Mtsig1__17->SetBinError(51,18.68712);
   Mtsig1__17->SetBinError(52,18.05844);
   Mtsig1__17->SetBinError(53,22.35876);
   Mtsig1__17->SetBinError(54,20.34045);
   Mtsig1__17->SetBinError(55,21.03175);
   Mtsig1__17->SetBinError(56,21.38797);
   Mtsig1__17->SetBinError(57,22.59415);
   Mtsig1__17->SetBinError(58,23.36447);
   Mtsig1__17->SetBinError(59,24.13592);
   Mtsig1__17->SetBinError(60,25.57294);
   Mtsig1__17->SetBinError(61,27.05842);
   Mtsig1__17->SetBinError(62,27.04198);
   Mtsig1__17->SetBinError(63,28.84514);
   Mtsig1__17->SetBinError(64,30.57358);
   Mtsig1__17->SetBinError(65,30.94741);
   Mtsig1__17->SetBinError(66,31.35708);
   Mtsig1__17->SetBinError(67,35.75387);
   Mtsig1__17->SetBinError(68,36.57451);
   Mtsig1__17->SetBinError(69,37.35707);
   Mtsig1__17->SetBinError(70,39.54215);
   Mtsig1__17->SetBinError(71,41.92258);
   Mtsig1__17->SetBinError(72,42.83643);
   Mtsig1__17->SetBinError(73,46.58069);
   Mtsig1__17->SetBinError(74,48.45974);
   Mtsig1__17->SetBinError(75,51.65859);
   Mtsig1__17->SetBinError(76,54.13282);
   Mtsig1__17->SetBinError(77,57.15717);
   Mtsig1__17->SetBinError(78,58.82143);
   Mtsig1__17->SetBinError(79,62.74677);
   Mtsig1__17->SetBinError(80,65.90951);
   Mtsig1__17->SetBinError(81,69.9563);
   Mtsig1__17->SetBinError(82,74.3649);
   Mtsig1__17->SetBinError(83,78.04615);
   Mtsig1__17->SetBinError(84,83.25165);
   Mtsig1__17->SetBinError(85,88.56686);
   Mtsig1__17->SetBinError(86,92.62788);
   Mtsig1__17->SetBinError(87,96.11781);
   Mtsig1__17->SetBinError(88,95.71508);
   Mtsig1__17->SetBinError(89,93.99988);
   Mtsig1__17->SetBinError(90,89.71026);
   Mtsig1__17->SetBinError(91,83.3535);
   Mtsig1__17->SetBinError(92,74.68801);
   Mtsig1__17->SetBinError(93,65.95242);
   Mtsig1__17->SetBinError(94,59.67966);
   Mtsig1__17->SetBinError(95,53.62561);
   Mtsig1__17->SetBinError(96,46.52659);
   Mtsig1__17->SetBinError(97,41.98292);
   Mtsig1__17->SetBinError(98,37.71076);
   Mtsig1__17->SetBinError(99,35.63806);
   Mtsig1__17->SetBinError(100,32.69375);
   Mtsig1__17->SetBinError(101,29.82553);
   Mtsig1__17->SetBinError(102,27.18471);
   Mtsig1__17->SetBinError(103,26.40469);
   Mtsig1__17->SetBinError(104,25.92095);
   Mtsig1__17->SetBinError(105,23.39593);
   Mtsig1__17->SetBinError(106,22.13248);
   Mtsig1__17->SetBinError(107,20.87873);
   Mtsig1__17->SetBinError(108,19.35609);
   Mtsig1__17->SetBinError(109,18.13227);
   Mtsig1__17->SetBinError(110,17.68552);
   Mtsig1__17->SetBinError(111,16.11016);
   Mtsig1__17->SetBinError(112,16.79996);
   Mtsig1__17->SetBinError(113,16.84355);
   Mtsig1__17->SetBinError(114,15.4726);
   Mtsig1__17->SetBinError(115,13.47114);
   Mtsig1__17->SetBinError(116,15.25164);
   Mtsig1__17->SetBinError(117,13.34114);
   Mtsig1__17->SetBinError(118,13.67601);
   Mtsig1__17->SetBinError(119,10.3648);
   Mtsig1__17->SetBinError(120,10.78402);
   Mtsig1__17->SetBinError(121,10.30314);
   Mtsig1__17->SetBinError(122,11.09041);
   Mtsig1__17->SetBinError(123,9.689855);
   Mtsig1__17->SetBinError(124,10.83104);
   Mtsig1__17->SetBinError(125,8.656534);
   Mtsig1__17->SetBinError(126,29.0195);
   Mtsig1__17->SetEntries(237411);
   Mtsig1__17->SetStats(0);
   Mtsig1__17->SetLineColor(4);
   Mtsig1__17->SetLineWidth(3);
   Mtsig1__17->SetMarkerSize(1.2);
   Mtsig1__17->GetXaxis()->SetNdivisions(506);
   Mtsig1__17->GetXaxis()->SetLabelFont(42);
   Mtsig1__17->GetXaxis()->SetLabelOffset(0.015);
   Mtsig1__17->GetXaxis()->SetLabelSize(0.06);
   Mtsig1__17->GetXaxis()->SetTitleSize(0.07);
   Mtsig1__17->GetXaxis()->SetTitleFont(42);
   Mtsig1__17->GetYaxis()->SetNdivisions(506);
   Mtsig1__17->GetYaxis()->SetLabelFont(42);
   Mtsig1__17->GetYaxis()->SetLabelOffset(0.015);
   Mtsig1__17->GetYaxis()->SetLabelSize(0.06);
   Mtsig1__17->GetYaxis()->SetTitleSize(0.07);
   Mtsig1__17->GetYaxis()->SetTitleOffset(1.2);
   Mtsig1__17->GetYaxis()->SetTitleFont(42);
   Mtsig1__17->GetZaxis()->SetLabelFont(42);
   Mtsig1__17->GetZaxis()->SetLabelOffset(0.015);
   Mtsig1__17->GetZaxis()->SetLabelSize(0.06);
   Mtsig1__17->GetZaxis()->SetTitleSize(0.07);
   Mtsig1__17->GetZaxis()->SetTitleOffset(1.2);
   Mtsig1__17->GetZaxis()->SetTitleFont(42);
   Mtsig1__17->Draw("hist same");
   
   TLegend *leg = new TLegend(0.2,0.74,0.5,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextAlign(22);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Mtsig1","All events","L");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextColor(4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Mtsig2","4-f + qq","F");
   entry->SetFillColor(2);
   entry->SetFillStyle(3004);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextColor(2);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.735,0.8325,"CLICdp ");
tex->SetNDC();
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.735,0.7825,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   ch1->Modified();
   ch1->cd();
   ch1->SetSelected(ch1);
}


==> plots/xsec_vs_cme_1.C <==
void xsec_vs_cme_1()
{
//=========Macro generated from canvas: xsec_vs_cme/xsec_vs_cme
//=========  (Tue Jun 26 22:57:56 2018) by ROOT version 6.12/06
   TCanvas *xsec_vs_cme = new TCanvas("xsec_vs_cme", "xsec_vs_cme",34,102,1039,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   xsec_vs_cme->Range(-861.5234,-2.650354,3491.73,3.308851);
   xsec_vs_cme->SetFillColor(10);
   xsec_vs_cme->SetBorderMode(0);
   xsec_vs_cme->SetBorderSize(2);
   xsec_vs_cme->SetLogy();
   xsec_vs_cme->SetTickx(1);
   xsec_vs_cme->SetTicky(1);
   xsec_vs_cme->SetLeftMargin(0.1755063);
   xsec_vs_cme->SetRightMargin(0.07907426);
   xsec_vs_cme->SetTopMargin(0.0812357);
   xsec_vs_cme->SetBottomMargin(0.1762014);
   xsec_vs_cme->SetFrameFillColor(0);
   xsec_vs_cme->SetFrameLineWidth(2);
   xsec_vs_cme->SetFrameBorderMode(0);
   xsec_vs_cme->SetFrameLineWidth(2);
   xsec_vs_cme->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx1[296] = {
   50,
   60,
   70,
   80,
   90,
   100,
   110,
   120,
   130,
   140,
   150,
   160,
   170,
   180,
   190,
   200,
   210,
   220,
   230,
   240,
   250,
   260,
   270,
   280,
   290,
   300,
   310,
   320,
   330,
   340,
   350,
   360,
   370,
   380,
   390,
   400,
   410,
   420,
   430,
   440,
   450,
   460,
   470,
   480,
   490,
   500,
   510,
   520,
   530,
   540,
   550,
   560,
   570,
   580,
   590,
   600,
   610,
   620,
   630,
   640,
   650,
   660,
   670,
   680,
   690,
   700,
   710,
   720,
   730,
   740,
   750,
   760,
   770,
   780,
   790,
   800,
   810,
   820,
   830,
   840,
   850,
   860,
   870,
   880,
   890,
   900,
   910,
   920,
   930,
   940,
   950,
   960,
   970,
   980,
   990,
   1000,
   1010,
   1020,
   1030,
   1040,
   1050,
   1060,
   1070,
   1080,
   1090,
   1100,
   1110,
   1120,
   1130,
   1140,
   1150,
   1160,
   1170,
   1180,
   1190,
   1200,
   1210,
   1220,
   1230,
   1240,
   1250,
   1260,
   1270,
   1280,
   1290,
   1300,
   1310,
   1320,
   1330,
   1340,
   1350,
   1360,
   1370,
   1380,
   1390,
   1400,
   1410,
   1420,
   1430,
   1440,
   1450,
   1460,
   1470,
   1480,
   1490,
   1500,
   1510,
   1520,
   1530,
   1540,
   1550,
   1560,
   1570,
   1580,
   1590,
   1600,
   1610,
   1620,
   1630,
   1640,
   1650,
   1660,
   1670,
   1680,
   1690,
   1700,
   1710,
   1720,
   1730,
   1740,
   1750,
   1760,
   1770,
   1780,
   1790,
   1800,
   1810,
   1820,
   1830,
   1840,
   1850,
   1860,
   1870,
   1880,
   1890,
   1900,
   1910,
   1920,
   1930,
   1940,
   1950,
   1960,
   1970,
   1980,
   1990,
   2000,
   2010,
   2020,
   2030,
   2040,
   2050,
   2060,
   2070,
   2080,
   2090,
   2100,
   2110,
   2120,
   2130,
   2140,
   2149.508,
   2160,
   2170,
   2180,
   2190,
   2200,
   2210,
   2220,
   2230,
   2240,
   2250,
   2260,
   2270,
   2280,
   2290,
   2300,
   2310,
   2320,
   2330,
   2340,
   2350,
   2360,
   2370,
   2380,
   2390,
   2400,
   2410,
   2420,
   2430,
   2440,
   2450,
   2460,
   2470,
   2480,
   2490,
   2500,
   2510,
   2520,
   2530,
   2540,
   2550,
   2560,
   2570,
   2580,
   2590,
   2600,
   2610,
   2620,
   2630,
   2640,
   2650,
   2660,
   2670,
   2680,
   2690,
   2700,
   2710,
   2720,
   2730,
   2740,
   2750,
   2760,
   2770,
   2780,
   2790,
   2800,
   2810,
   2820,
   2830,
   2840,
   2850,
   2860,
   2870,
   2880,
   2890,
   2900,
   2910,
   2920,
   2930,
   2940,
   2950,
   2960,
   2970,
   2980,
   2990,
   3000};
   Double_t Graph_fy1[296] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   6.844117e-06,
   0.002646114,
   0.02815521,
   0.1178923,
   0.3216707,
   0.6903136,
   1.279727,
   2.175281,
   3.642534,
   10.46562,
   16.40944,
   18.96965,
   20.3892,
   21.4501,
   22.30277,
   23.23099,
   24.33219,
   25.60739,
   26.97851,
   28.47697,
   30.17182,
   31.92935,
   33.91092,
   35.97268,
   38.05048,
   40.23357,
   42.56839,
   44.98743,
   47.37857,
   49.91286,
   52.31056,
   55.00142,
   57.60017,
   60.16531,
   62.88858,
   65.60604,
   68.17985,
   70.89546,
   73.60704,
   76.38894,
   79.04621,
   81.86137,
   84.62697,
   87.55174,
   90.08871,
   92.81443,
   95.56054,
   98.30835,
   101.0042,
   103.8019,
   106.4799,
   109.2273,
   111.6998,
   114.5209,
   117.1329,
   119.8828,
   122.1657,
   125.1229,
   127.7101,
   130.2795,
   132.8827,
   135.4733,
   137.9955,
   140.5992,
   143.2182,
   145.8434,
   148.127,
   150.8134,
   153.3369,
   155.5108,
   158.1546,
   160.6886,
   163.3675,
   165.1391,
   168.0009,
   170.228,
   172.8885,
   175.2259,
   177.3483,
   179.8311,
   182.0378,
   184.4065,
   186.6826,
   189.0028,
   191.0207,
   193.5318,
   195.9694,
   198.1871,
   200.4207,
   202.0591,
   204.0989,
   206.3653,
   208.9597,
   211.1331,
   213.2859,
   215.2343,
   216.9284,
   219.7103,
   221.7109,
   223.572,
   225.4703,
   227.8356,
   229.5257,
   231.7282,
   234.8943,
   235.5758,
   237.5852,
   241.6034,
   241.426,
   243.5805,
   245.6041,
   247.7443,
   249.4962,
   251.3439,
   253.4842,
   255.2235,
   256.7616,
   258.64,
   260.8573,
   262.3576,
   264.3995,
   266.0352,
   269.3251,
   270.1085,
   271.7456,
   273.254,
   274.8807,
   276.7427,
   278.6202,
   280.3236,
   282.1079,
   283.5071,
   285.3198,
   287.6187,
   288.646,
   290.5015,
   292.3705,
   293.7685,
   295.7475,
   297.8074,
   299.7118,
   301.0919,
   302.136,
   304.5714,
   305.9374,
   307.6731,
   309.166,
   310.9863,
   311.9509,
   313.8054,
   315.7578,
   316.3518,
   318.0945,
   320.6697,
   321.0651,
   322.6859,
   324.8657,
   325.7612,
   327.7418,
   328.8134,
   330.0262,
   331.3354,
   332.9455,
   335.0298,
   336.3501,
   337.5539,
   339.1879,
   341.2579,
   342.1981,
   343.5213,
   345.6111,
   346.8833,
   348.3791,
   349.4348,
   351.2131,
   352.1722,
   353.9814,
   355.2292,
   356.6844,
   358.0572,
   358.8927,
   360.5651,
   361.8235,
   363.0129,
   364.7375,
   366.1124,
   367.3222,
   368.5532,
   370.058,
   371.5173,
   372.5237,
   373.9031,
   375.339,
   376.3098,
   377.7064,
   379.1832,
   380.6001,
   381.7676,
   382.4514,
   383.9198,
   385.7228,
   386.3131,
   393.508,
   388.838,
   390.7184,
   390.9539,
   392.3141,
   393.3555,
   394.8304,
   395.9106,
   397.2905,
   398.7097,
   399.9274,
   400.9629,
   401.7489,
   403.1133,
   404.6663,
   405.3774,
   406.8933,
   407.4113,
   408.8532,
   410.6095,
   411.5374,
   412.6944,
   413.5019,
   415.1461,
   415.6107,
   417.6683,
   418.571,
   419.8094,
   420.7866,
   422.3812,
   422.7948,
   423.478,
   425.401,
   425.8927,
   427.1797,
   428.0847,
   429.2809,
   430.7267,
   431.5844,
   433.1237,
   433.781,
   434.7488,
   435.3067,
   437.0235,
   438.3932,
   438.8539,
   440.114,
   440.7457,
   442.545,
   443.7374,
   444.4836,
   444.6777,
   445.9699,
   447.1833,
   448.2696,
   449.2081,
   449.7642,
   451.7755,
   452.8491,
   453.7884,
   454.4514,
   455.6679,
   456.8361,
   457.3712,
   458.0537,
   459.5903,
   460.1532,
   461.3623,
   461.873,
   463.0838,
   464.3585,
   465.4172,
   465.6088,
   466.9186,
   468.1896,
   469.9138,
   469.817,
   470.9226,
   471.7907,
   472.6987,
   473.2415,
   474.5605,
   475.7658,
   476.5267,
   477.7107,
   478.4208};
   TGraph *graph = new TGraph(296,Graph_fx1,Graph_fy1);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetFillStyle(1000);
   graph->SetLineColor(2);
   graph->SetLineWidth(4);
   graph->SetMarkerColor(2);
   graph->SetMarkerStyle(8);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_Graph_Graph111 = new TH1F("Graph_Graph_Graph_Graph111","Graph",296,0,3295);
   Graph_Graph_Graph_Graph111->SetMinimum(0.05262629);
   Graph_Graph_Graph_Graph111->SetMaximum(526.2629);
   Graph_Graph_Graph_Graph111->SetDirectory(0);
   Graph_Graph_Graph_Graph111->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph111->SetLineColor(ci);
   Graph_Graph_Graph_Graph111->SetLineWidth(2);
   Graph_Graph_Graph_Graph111->SetMarkerSize(1.2);
   Graph_Graph_Graph_Graph111->GetXaxis()->SetTitle("#sqrt{s} [GeV]");
   Graph_Graph_Graph_Graph111->GetXaxis()->SetNdivisions(506);
   Graph_Graph_Graph_Graph111->GetXaxis()->SetLabelFont(43);
   Graph_Graph_Graph_Graph111->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Graph111->GetXaxis()->SetLabelSize(30);
   Graph_Graph_Graph_Graph111->GetXaxis()->SetTitleSize(34);
   Graph_Graph_Graph_Graph111->GetXaxis()->SetTitleOffset(1.3);
   Graph_Graph_Graph_Graph111->GetXaxis()->SetTitleFont(43);
   Graph_Graph_Graph_Graph111->GetYaxis()->SetTitle("#sigma(e^{+}e^{-} #rightarrow HX) [fb]");
   Graph_Graph_Graph_Graph111->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph_Graph111->GetYaxis()->SetLabelFont(43);
   Graph_Graph_Graph_Graph111->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Graph111->GetYaxis()->SetLabelSize(30);
   Graph_Graph_Graph_Graph111->GetYaxis()->SetTitleSize(34);
   Graph_Graph_Graph_Graph111->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph_Graph_Graph111->GetYaxis()->SetTitleFont(43);
   Graph_Graph_Graph_Graph111->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph111->GetZaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Graph111->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph111->GetZaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph111->GetZaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph_Graph111->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph111);
   
   multigraph->Add(graph,"");
   
   Double_t Graph_fx2[296] = {
   50,
   60,
   70,
   80,
   90,
   100,
   110,
   120,
   130,
   140,
   150,
   160,
   170,
   180,
   190,
   200,
   210,
   220,
   230,
   240,
   250,
   260,
   270,
   280,
   290,
   300,
   310,
   320,
   330,
   340,
   350,
   360,
   370,
   380,
   390,
   400,
   410,
   420,
   430,
   440,
   450,
   460,
   470,
   480,
   490,
   500,
   510,
   520,
   530,
   540,
   550,
   560,
   570,
   580,
   590,
   600,
   610,
   620,
   630,
   640,
   650,
   660,
   670,
   680,
   690,
   700,
   710,
   720,
   730,
   740,
   750,
   760,
   770,
   780,
   790,
   800,
   810,
   820,
   830,
   840,
   850,
   860,
   870,
   880,
   890,
   900,
   910,
   920,
   930,
   940,
   950,
   960,
   970,
   980,
   990,
   1000,
   1010,
   1020,
   1030,
   1040,
   1050,
   1060,
   1070,
   1080,
   1090,
   1100,
   1110,
   1120,
   1130,
   1140,
   1150,
   1160,
   1170,
   1180,
   1190,
   1200,
   1210,
   1220,
   1230,
   1240,
   1250,
   1260,
   1270,
   1280,
   1290,
   1300,
   1310,
   1320,
   1330,
   1340,
   1350,
   1360,
   1370,
   1380,
   1390,
   1400,
   1410,
   1420,
   1430,
   1440,
   1450,
   1460,
   1470,
   1480,
   1490,
   1500,
   1510,
   1520,
   1530,
   1540,
   1550,
   1560,
   1570,
   1580,
   1590,
   1600,
   1610,
   1620,
   1630,
   1640,
   1650,
   1660,
   1670,
   1680,
   1690,
   1700,
   1710,
   1720,
   1730,
   1740,
   1750,
   1760,
   1770,
   1780,
   1790,
   1800,
   1810,
   1820,
   1830,
   1840,
   1850,
   1860,
   1870,
   1880,
   1886.196,
   1900,
   1910,
   1920,
   1930,
   1940,
   1950,
   1960,
   1970,
   1980,
   1990,
   2000,
   2010,
   2020,
   2030,
   2040,
   2050,
   2060,
   2070,
   2080,
   2090,
   2100,
   2110,
   2120,
   2130,
   2140,
   2150,
   2160,
   2170,
   2180,
   2190,
   2200,
   2210,
   2220,
   2230,
   2240,
   2250,
   2260,
   2270,
   2280,
   2290,
   2300,
   2310,
   2320,
   2330,
   2340,
   2350,
   2360,
   2370,
   2380,
   2390,
   2400,
   2410,
   2420,
   2430,
   2440,
   2450,
   2460,
   2470,
   2480,
   2490,
   2500,
   2510,
   2520,
   2530,
   2540,
   2550,
   2560,
   2570,
   2580,
   2590,
   2600,
   2610,
   2620,
   2630,
   2640,
   2650,
   2660,
   2670,
   2680,
   2690,
   2700,
   2710,
   2720,
   2730,
   2740,
   2750,
   2760,
   2770,
   2780,
   2790,
   2800,
   2810,
   2820,
   2830,
   2840,
   2850,
   2860,
   2870,
   2880,
   2890,
   2900,
   2910,
   2920,
   2930,
   2940,
   2950,
   2960,
   2970,
   2980,
   2990,
   3000};
   Double_t Graph_fy2[296] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.000132687,
   0.001441914,
   0.006060719,
   0.01654986,
   0.03549552,
   0.06585594,
   0.1140112,
   0.2185084,
   2.553506,
   5.616438,
   6.914402,
   7.502059,
   7.750606,
   7.761003,
   7.764225,
   7.683084,
   7.578036,
   7.467489,
   7.430496,
   7.318797,
   7.317652,
   7.286732,
   7.280246,
   7.27702,
   7.318445,
   7.39252,
   7.477377,
   7.54416,
   7.649971,
   7.749833,
   7.884444,
   8.009971,
   8.152763,
   8.328793,
   8.464926,
   8.656924,
   8.847544,
   9.039059,
   9.199751,
   9.428742,
   9.606937,
   9.829205,
   10.02705,
   10.27174,
   10.47039,
   10.67389,
   10.92947,
   11.14452,
   11.36347,
   11.59587,
   11.83224,
   12.05472,
   12.28449,
   12.50848,
   12.72896,
   12.95852,
   13.20637,
   13.45473,
   13.66901,
   13.88598,
   14.12656,
   14.38484,
   14.60315,
   14.82,
   15.04964,
   15.28394,
   15.5406,
   15.74629,
   15.97258,
   16.18645,
   16.43474,
   16.6557,
   16.91099,
   17.14168,
   17.38336,
   17.59301,
   17.81005,
   18.02807,
   18.2309,
   18.49384,
   18.68897,
   18.94159,
   19.1149,
   19.37052,
   19.55901,
   19.75583,
   20.03734,
   20.2206,
   20.40427,
   20.57921,
   20.82276,
   21.06129,
   21.25898,
   21.48863,
   21.63522,
   21.89613,
   22.04381,
   22.31536,
   22.49467,
   22.72009,
   22.93961,
   23.09396,
   23.31666,
   23.50994,
   23.67502,
   23.89609,
   24.07342,
   24.36877,
   24.46216,
   24.68971,
   24.87177,
   25.06171,
   25.26847,
   25.41808,
   25.6309,
   25.83154,
   25.96633,
   26.20407,
   26.39622,
   26.60536,
   26.70307,
   26.87134,
   27.12847,
   27.26609,
   27.44225,
   27.68019,
   27.79273,
   27.96771,
   28.13966,
   28.34167,
   28.58019,
   28.69795,
   28.93424,
   29.04702,
   29.19708,
   29.44119,
   29.59015,
   29.88738,
   29.91297,
   30.06874,
   30.34673,
   30.44856,
   30.67982,
   30.70967,
   30.91944,
   31.16716,
   31.30859,
   31.52827,
   31.61992,
   31.7829,
   31.81016,
   32.01021,
   32.279,
   32.44835,
   32.4777,
   32.70236,
   32.88562,
   32.97645,
   33.20584,
   33.54382,
   33.36946,
   33.66024,
   33.79285,
   33.85269,
   33.99484,
   34.18087,
   34.23145,
   34.58701,
   34.7159,
   34.84529,
   34.97533,
   35.12135,
   35.21732,
   35.33202,
   35.5651,
   35.8973,
   35.91486,
   35.88634,
   36.05589,
   36.28397,
   36.31177,
   36.5625,
   36.73633,
   36.84349,
   36.91814,
   37.12689,
   37.14615,
   37.4736,
   37.46478,
   37.63674,
   37.78175,
   37.91241,
   37.92026,
   38.16048,
   38.37241,
   38.42807,
   38.6361,
   38.73141,
   38.88483,
   38.9926,
   38.9395,
   39.12344,
   39.2855,
   39.44848,
   39.45225,
   39.65319,
   39.82138,
   39.94721,
   40.18489,
   40.1144,
   40.3728,
   40.52586,
   40.55833,
   40.78387,
   40.8003,
   40.952,
   41.14248,
   41.24235,
   41.29657,
   41.42704,
   41.57692,
   41.63515,
   41.7718,
   41.86862,
   42.05112,
   42.13496,
   42.29481,
   42.48203,
   42.47862,
   42.55941,
   42.73624,
   42.7966,
   42.86685,
   43.01074,
   43.2087,
   43.25796,
   43.67239,
   43.47964,
   43.52224,
   43.78497,
   43.84876,
   43.90765,
   44.09771,
   44.21857,
   44.2263,
   44.25753,
   44.44852,
   44.67313,
   44.6756,
   44.77442,
   44.91806,
   44.97692,
   45.10056,
   45.18518,
   45.34402,
   45.43484,
   45.50893,
   45.77736,
   45.72354,
   45.81686,
   45.89421,
   46.03439,
   46.22642,
   46.32428,
   46.33018,
   46.48149,
   46.63394,
   46.62781,
   46.72219,
   46.84437,
   46.95247,
   47.063,
   47.29645,
   47.29768,
   47.32698,
   47.61491,
   47.70246,
   47.66714,
   47.81635,
   47.96587,
   48.18937,
   48.21534,
   48.08686,
   48.36161,
   48.35686,
   48.51755,
   48.75965};
   graph = new TGraph(296,Graph_fx2,Graph_fy2);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineWidth(4);
   graph->SetMarkerColor(4);
   graph->SetMarkerStyle(8);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_Graph_Graph222 = new TH1F("Graph_Graph_Graph_Graph222","Graph",296,0,3295);
   Graph_Graph_Graph_Graph222->SetMinimum(0.05363562);
   Graph_Graph_Graph_Graph222->SetMaximum(53.63562);
   Graph_Graph_Graph_Graph222->SetDirectory(0);
   Graph_Graph_Graph_Graph222->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph222->SetLineColor(ci);
   Graph_Graph_Graph_Graph222->SetLineWidth(2);
   Graph_Graph_Graph_Graph222->SetMarkerSize(1.2);
   Graph_Graph_Graph_Graph222->GetXaxis()->SetTitle("#sqrt{s} [GeV]");
   Graph_Graph_Graph_Graph222->GetXaxis()->SetNdivisions(506);
   Graph_Graph_Graph_Graph222->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph222->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Graph222->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph222->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph222->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph222->GetYaxis()->SetTitle("#sigma(e^{+}e^{-} #rightarrow HX) [fb]");
   Graph_Graph_Graph_Graph222->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph_Graph222->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph222->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Graph222->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph222->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph222->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph_Graph222->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph222->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph222->GetZaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Graph222->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph222->GetZaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph222->GetZaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph_Graph222->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph222);
   
   multigraph->Add(graph,"");
   
   Double_t Graph_fx3[296] = {
   50,
   60,
   70,
   80,
   90,
   100,
   110,
   120,
   130,
   140,
   150,
   160,
   170,
   180,
   190,
   200,
   210,
   220,
   230,
   240,
   250,
   260,
   270,
   280,
   290,
   300,
   310,
   320,
   330,
   340,
   350,
   360,
   370,
   380,
   390,
   400,
   410,
   420,
   430,
   440,
   450,
   460,
   470,
   480,
   490,
   500,
   510,
   520,
   530,
   540,
   550,
   560,
   570,
   580,
   590,
   600,
   610,
   620,
   630,
   640,
   650,
   660,
   670,
   680,
   690,
   700,
   710,
   720,
   730,
   740,
   750,
   760,
   770,
   780,
   790,
   800,
   810,
   820,
   830,
   840,
   850,
   860,
   870,
   880,
   890,
   900,
   910,
   920,
   930,
   940,
   950,
   960,
   970,
   980,
   990,
   1000,
   1010,
   1020,
   1030,
   1040,
   1050,
   1060,
   1070,
   1080,
   1090,
   1100,
   1110,
   1120,
   1130,
   1140,
   1150,
   1160,
   1170,
   1180,
   1190,
   1200,
   1210,
   1220,
   1230,
   1240,
   1250,
   1260,
   1270,
   1280,
   1290,
   1300,
   1310,
   1320,
   1330,
   1340,
   1350,
   1360,
   1370,
   1380,
   1390,
   1400,
   1410,
   1420,
   1430,
   1440,
   1450,
   1460,
   1470,
   1480,
   1490,
   1500,
   1510,
   1520,
   1530,
   1540,
   1550,
   1560,
   1570,
   1580,
   1590,
   1600,
   1610,
   1620,
   1630,
   1640,
   1650,
   1660,
   1670,
   1680,
   1690,
   1700,
   1710,
   1720,
   1730,
   1740,
   1750,
   1760,
   1770,
   1780,
   1790,
   1798.425,
   1810,
   1820,
   1830,
   1840,
   1850,
   1860,
   1870,
   1880,
   1890,
   1900,
   1910,
   1920,
   1930,
   1940,
   1950,
   1960,
   1970,
   1980,
   1990,
   2000,
   2010,
   2020,
   2030,
   2040,
   2050,
   2060,
   2070,
   2080,
   2090,
   2100,
   2110,
   2120,
   2130,
   2140,
   2150,
   2160,
   2170,
   2180,
   2190,
   2200,
   2210,
   2220,
   2230,
   2240,
   2250,
   2260,
   2270,
   2280,
   2290,
   2300,
   2310,
   2320,
   2330,
   2340,
   2350,
   2360,
   2370,
   2380,
   2390,
   2400,
   2410,
   2420,
   2430,
   2440,
   2450,
   2460,
   2470,
   2480,
   2490,
   2500,
   2510,
   2520,
   2530,
   2540,
   2550,
   2560,
   2570,
   2580,
   2590,
   2600,
   2610,
   2620,
   2630,
   2640,
   2650,
   2660,
   2670,
   2680,
   2690,
   2700,
   2710,
   2720,
   2730,
   2740,
   2750,
   2760,
   2770,
   2780,
   2790,
   2800,
   2810,
   2820,
   2830,
   2840,
   2850,
   2860,
   2870,
   2880,
   2890,
   2900,
   2910,
   2920,
   2930,
   2940,
   2950,
   2960,
   2970,
   2980,
   2990,
   3000};
   Double_t Graph_fy3[296] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   80.41917,
   167.326,
   197.9137,
   207.8212,
   207.7076,
   202.4647,
   194.6392,
   185.6155,
   176.1775,
   166.814,
   157.668,
   148.9907,
   140.8178,
   133.0883,
   125.9369,
   119.2522,
   113.0295,
   107.2061,
   101.8269,
   96.77788,
   92.13497,
   87.78951,
   83.75406,
   79.96595,
   76.43051,
   73.13029,
   70.02894,
   67.10207,
   64.3868,
   61.83062,
   59.42019,
   57.1523,
   55.03006,
   53.01025,
   51.08685,
   49.29151,
   47.58738,
   45.96592,
   44.43083,
   42.9708,
   41.58533,
   40.27523,
   39.0175,
   37.82146,
   36.68206,
   35.59638,
   34.55972,
   33.56966,
   32.61569,
   31.71596,
   30.84795,
   30.01563,
   29.21318,
   28.44681,
   27.71129,
   27.00458,
   26.32582,
   25.67309,
   25.04495,
   24.44082,
   23.85845,
   23.29776,
   22.76237,
   22.23803,
   21.73774,
   21.2526,
   20.78312,
   20.32768,
   19.89004,
   19.46376,
   19.05648,
   18.66306,
   18.27929,
   17.9076,
   17.54762,
   17.19844,
   16.85991,
   16.53175,
   16.21342,
   15.9046,
   15.60478,
   15.31362,
   15.03085,
   14.75605,
   14.48901,
   14.22935,
   13.97686,
   13.73122,
   13.49222,
   13.25953,
   13.03301,
   12.81247,
   12.5977,
   12.38846,
   12.1843,
   11.9853,
   11.79122,
   11.60249,
   11.41826,
   11.23831,
   11.06244,
   10.89095,
   10.72324,
   10.55945,
   10.39959,
   10.24365,
   10.09187,
   9.943439,
   9.798352,
   9.656519,
   9.517688,
   9.3821,
   9.249329,
   9.119576,
   8.992649,
   8.868297,
   8.74662,
   8.62747,
   8.510782,
   8.396464,
   8.284513,
   8.174788,
   8.067289,
   7.962013,
   7.858861,
   7.757765,
   7.65862,
   7.5614,
   7.466121,
   7.372648,
   7.281057,
   7.191178,
   7.102974,
   7.0164,
   6.931494,
   6.848155,
   6.766387,
   6.686111,
   6.607349,
   6.530012,
   6.454023,
   6.379366,
   6.306025,
   6.233952,
   6.163141,
   6.093573,
   6.025223,
   5.957434,
   5.891497,
   5.826697,
   5.762978,
   5.70034,
   5.638744,
   5.578193,
   5.518655,
   5.460088,
   5.402459,
   5.34577,
   5.336459,
   5.235131,
   5.181084,
   5.127897,
   5.075554,
   5.024033,
   4.973318,
   4.923378,
   4.874222,
   4.825822,
   4.77814,
   4.731188,
   4.68493,
   4.639349,
   4.594443,
   4.550223,
   4.506677,
   4.463782,
   4.421502,
   4.379844,
   4.338773,
   4.298308,
   4.258419,
   4.219091,
   4.180321,
   4.142095,
   4.104402,
   4.067236,
   4.030593,
   3.994449,
   3.958806,
   3.923662,
   3.888999,
   3.854809,
   3.821083,
   3.787811,
   3.754994,
   3.722608,
   3.690649,
   3.659103,
   3.627966,
   3.59725,
   3.56693,
   3.536998,
   3.507451,
   3.478284,
   3.449489,
   3.421071,
   3.393008,
   3.365305,
   3.337949,
   3.310943,
   3.284275,
   3.257941,
   3.231917,
   3.206219,
   3.180839,
   3.155761,
   3.130977,
   3.10649,
   3.082301,
   3.058405,
   3.034786,
   3.011447,
   2.988385,
   2.965593,
   2.943069,
   2.920819,
   2.898821,
   2.877081,
   2.855602,
   2.834369,
   2.813371,
   2.792608,
   2.772085,
   2.751791,
   2.731715,
   2.711863,
   2.692237,
   2.672825,
   2.653623,
   2.634638,
   2.615859,
   2.597286,
   2.578915,
   2.560741,
   2.542776,
   2.524992,
   2.507404,
   2.489998,
   2.472773,
   2.455736,
   2.438881,
   2.422205,
   2.405709,
   2.389385,
   2.373232,
   2.357242,
   2.341413,
   2.325746,
   2.310246,
   2.294901,
   2.279707,
   2.26467,
   2.249789,
   2.23506,
   2.220479,
   2.206053,
   2.191773,
   2.17763,
   2.163624,
   2.149759,
   2.136034,
   2.122439,
   2.108979,
   2.095644,
   2.082448,
   2.069378,
   2.056439,
   2.043624,
   2.030921};
   graph = new TGraph(296,Graph_fx3,Graph_fy3);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#ffcc00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(8);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_Graph_Graph333 = new TH1F("Graph_Graph_Graph_Graph333","Graph",296,0,3295);
   Graph_Graph_Graph_Graph333->SetMinimum(0.2286034);
   Graph_Graph_Graph_Graph333->SetMaximum(228.6034);
   Graph_Graph_Graph_Graph333->SetDirectory(0);
   Graph_Graph_Graph_Graph333->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph333->SetLineColor(ci);
   Graph_Graph_Graph_Graph333->SetLineWidth(2);
   Graph_Graph_Graph_Graph333->SetMarkerSize(1.2);
   Graph_Graph_Graph_Graph333->GetXaxis()->SetTitle("#sqrt{s} [GeV]");
   Graph_Graph_Graph_Graph333->GetXaxis()->SetNdivisions(506);
   Graph_Graph_Graph_Graph333->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph333->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Graph333->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph333->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph333->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph333->GetYaxis()->SetTitle("#sigma(e^{+}e^{-} #rightarrow HX) [fb]");
   Graph_Graph_Graph_Graph333->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph_Graph333->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph333->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Graph333->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph333->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph333->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph_Graph333->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph333->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph333->GetZaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Graph333->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph333->GetZaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph333->GetZaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph_Graph333->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph333);
   
   multigraph->Add(graph,"");
   
   Double_t Graph_fx4[296] = {
   50,
   60,
   70,
   80,
   90,
   100,
   110,
   120,
   130,
   140,
   150,
   160,
   170,
   180,
   190,
   200,
   210,
   220,
   230,
   240,
   250,
   260,
   270,
   280,
   290,
   300,
   310,
   320,
   330,
   340,
   350,
   360,
   370,
   380,
   390,
   400,
   410,
   420,
   430,
   440,
   450,
   460,
   470,
   480,
   490,
   500,
   510,
   520,
   530,
   540,
   550,
   560,
   570,
   580,
   590,
   600,
   610,
   620,
   630,
   640,
   650,
   660,
   670,
   680,
   690,
   700,
   710,
   720,
   730,
   740,
   750,
   760,
   770,
   780,
   790,
   800,
   810,
   820,
   830,
   840,
   850,
   860,
   870,
   880,
   890,
   900,
   910,
   920,
   930,
   940,
   950,
   960,
   970,
   980,
   990,
   1000,
   1010,
   1020,
   1030,
   1040,
   1050,
   1060,
   1070,
   1080,
   1090,
   1100,
   1110,
   1120,
   1130,
   1140,
   1150,
   1160,
   1170,
   1180,
   1190,
   1200,
   1210,
   1220,
   1230,
   1240,
   1250,
   1260,
   1270,
   1280,
   1290,
   1300,
   1310,
   1320,
   1330,
   1340,
   1350,
   1360,
   1370,
   1380,
   1390,
   1400,
   1410,
   1420,
   1430,
   1440,
   1450,
   1460,
   1470,
   1480,
   1490,
   1500,
   1510,
   1520,
   1530,
   1540,
   1550,
   1560,
   1570,
   1580,
   1590,
   1600,
   1610,
   1620,
   1630,
   1640,
   1650,
   1660,
   1670,
   1680,
   1690,
   1700,
   1710,
   1720,
   1730,
   1740,
   1750,
   1760,
   1770,
   1780,
   1790,
   1800,
   1810,
   1820,
   1830,
   1840,
   1850,
   1860,
   1870,
   1880,
   1890,
   1900,
   1910,
   1920,
   1930,
   1940,
   1950,
   1960,
   1970,
   1980,
   1990,
   2000,
   2010,
   2020,
   2030,
   2040,
   2050,
   2060,
   2070,
   2080,
   2090,
   2100,
   2110,
   2120,
   2130,
   2140,
   2150,
   2160,
   2170,
   2180,
   2190,
   2200,
   2210,
   2220,
   2230,
   2240,
   2250,
   2260,
   2270,
   2280,
   2290,
   2300,
   2310,
   2320,
   2330,
   2340,
   2350,
   2360,
   2370,
   2380,
   2390,
   2400,
   2410,
   2420,
   2430,
   2440,
   2450,
   2460,
   2470,
   2480,
   2490,
   2500,
   2508.223,
   2520,
   2530,
   2540,
   2550,
   2560,
   2570,
   2580,
   2590,
   2600,
   2610,
   2620,
   2630,
   2640,
   2650,
   2660,
   2670,
   2680,
   2690,
   2700,
   2710,
   2720,
   2730,
   2740,
   2750,
   2760,
   2770,
   2780,
   2790,
   2800,
   2810,
   2820,
   2830,
   2840,
   2850,
   2860,
   2870,
   2880,
   2890,
   2900,
   2910,
   2920,
   2930,
   2940,
   2950,
   2960,
   2970,
   2980,
   2990,
   3000};
   Double_t Graph_fy4[296] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.001316622,
   0.007521172,
   0.01715834,
   0.02869665,
   0.04106143,
   0.05353139,
   0.06564658,
   0.07712032,
   0.08779359,
   0.09758309,
   0.1064689,
   0.1144602,
   0.1215917,
   0.1278941,
   0.1334525,
   0.1383137,
   0.1425327,
   0.1461682,
   0.1492762,
   0.1518982,
   0.1540841,
   0.155884,
   0.1573372,
   0.1584706,
   0.1593228,
   0.1599133,
   0.1602886,
   0.1604611,
   0.1604561,
   0.1602965,
   0.1599904,
   0.1595598,
   0.1590152,
   0.15838,
   0.1576549,
   0.1568592,
   0.1559981,
   0.1550739,
   0.1540975,
   0.1530816,
   0.1520225,
   0.1509516,
   0.149846,
   0.1487172,
   0.1475683,
   0.1463994,
   0.145224,
   0.1440382,
   0.1428472,
   0.1416499,
   0.1404449,
   0.1392414,
   0.1380504,
   0.1368618,
   0.1356662,
   0.1344828,
   0.1333077,
   0.1321298,
   0.1309603,
   0.1297985,
   0.1286481,
   0.1275122,
   0.1263874,
   0.1252788,
   0.1241716,
   0.1230809,
   0.1220058,
   0.1209387,
   0.1198734,
   0.1188272,
   0.1177981,
   0.1167761,
   0.1157594,
   0.1147544,
   0.1137633,
   0.1127868,
   0.1118201,
   0.1108705,
   0.1099304,
   0.1089958,
   0.1080771,
   0.1071657,
   0.1062707,
   0.1053876,
   0.1045149,
   0.1036531,
   0.1028007,
   0.1019591,
   0.1011221,
   0.1003036,
   0.09949198,
   0.09868806,
   0.09789396,
   0.09711742,
   0.09634274,
   0.09557909,
   0.09482695,
   0.09408006,
   0.09335127,
   0.09263027,
   0.09191195,
   0.09120661,
   0.09051339,
   0.08982933,
   0.08915004,
   0.0884771,
   0.08781463,
   0.08716515,
   0.08652241,
   0.0858755,
   0.08524618,
   0.08462482,
   0.08400884,
   0.08340074,
   0.08279311,
   0.08220267,
   0.08161634,
   0.08103617,
   0.08046188,
   0.07989676,
   0.07933941,
   0.0787869,
   0.07823949,
   0.07770199,
   0.07716643,
   0.07663547,
   0.0761129,
   0.07559527,
   0.07508763,
   0.07458059,
   0.07408357,
   0.0735902,
   0.07310017,
   0.07261916,
   0.07214039,
   0.07167343,
   0.07120509,
   0.07074355,
   0.07028816,
   0.06983802,
   0.06939363,
   0.06895387,
   0.06851365,
   0.06808142,
   0.06765451,
   0.06723388,
   0.06681618,
   0.06639986,
   0.06598466,
   0.06557913,
   0.06518135,
   0.06478527,
   0.06439426,
   0.06400466,
   0.06361811,
   0.06323157,
   0.06285625,
   0.06247952,
   0.06210862,
   0.06174092,
   0.06137515,
   0.06101843,
   0.06066423,
   0.06031131,
   0.05996206,
   0.05961837,
   0.05927621,
   0.05894055,
   0.05859976,
   0.05827295,
   0.0579427,
   0.05761565,
   0.0572917,
   0.05697083,
   0.05665143,
   0.05633971,
   0.05603187,
   0.05572188,
   0.05541478,
   0.05511587,
   0.05481315,
   0.05451411,
   0.05421981,
   0.05392696,
   0.05364015,
   0.05335141,
   0.05306962,
   0.05279089,
   0.05251189,
   0.05223407,
   0.05195872,
   0.05169035,
   0.05141698,
   0.05114802,
   0.05088382,
   0.05062227,
   0.05036159,
   0.05010462,
   0.04984989,
   0.04959495,
   0.04934247,
   0.04909331,
   0.04884756,
   0.04860038,
   0.04835926,
   0.04812112,
   0.04788284,
   0.04764699,
   0.04741599,
   0.04718399,
   0.0469542,
   0.04672727,
   0.04650123,
   0.04627689,
   0.04605595,
   0.04583615,
   0.04583025,
   0.04539971,
   0.04518389,
   0.04496926,
   0.0447589,
   0.04454749,
   0.04433945,
   0.0441312,
   0.04392537,
   0.04372356,
   0.0435206,
   0.0433184,
   0.0431181,
   0.04292136,
   0.04272591,
   0.04252855,
   0.04233322,
   0.04213943,
   0.04194511,
   0.0417526,
   0.0415643,
   0.04137556,
   0.04118982,
   0.04100626,
   0.04082343,
   0.04064172,
   0.04046252,
   0.04028561,
   0.04011,
   0.03993529,
   0.03976074,
   0.03958734,
   0.03941786,
   0.03924812,
   0.03907873,
   0.0389105,
   0.03874575,
   0.03858145,
   0.03841671,
   0.03825434,
   0.03809332,
   0.03793286,
   0.03777404,
   0.03761609,
   0.03745893,
   0.03730364,
   0.0371493,
   0.03699517,
   0.03684333,
   0.03669294};
   graph = new TGraph(296,Graph_fx4,Graph_fy4);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#cc00ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(8);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_Graph_Graph444 = new TH1F("Graph_Graph_Graph_Graph444","Graph",296,0,3295);
   Graph_Graph_Graph_Graph444->SetMinimum(0.0001765072);
   Graph_Graph_Graph_Graph444->SetMaximum(0.1765072);
   Graph_Graph_Graph_Graph444->SetDirectory(0);
   Graph_Graph_Graph_Graph444->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph444->SetLineColor(ci);
   Graph_Graph_Graph_Graph444->SetLineWidth(2);
   Graph_Graph_Graph_Graph444->SetMarkerSize(1.2);
   Graph_Graph_Graph_Graph444->GetXaxis()->SetTitle("#sqrt{s} [GeV]");
   Graph_Graph_Graph_Graph444->GetXaxis()->SetNdivisions(506);
   Graph_Graph_Graph_Graph444->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph444->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Graph444->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph444->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph444->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph444->GetYaxis()->SetTitle("#sigma(e^{+}e^{-} #rightarrow HX) [fb]");
   Graph_Graph_Graph_Graph444->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph_Graph444->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph444->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Graph444->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph444->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph444->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph_Graph444->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph444->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph444->GetZaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Graph444->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph444->GetZaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph444->GetZaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph_Graph444->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph444);
   
   multigraph->Add(graph,"");
   
   Double_t Graph_fx5[296] = {
   50,
   60,
   70,
   80,
   90,
   100,
   110,
   120,
   130,
   140,
   150,
   160,
   170,
   180,
   190,
   200,
   210,
   220,
   230,
   240,
   250,
   260,
   270,
   280,
   290,
   300,
   310,
   320,
   330,
   340,
   350,
   360,
   370,
   380,
   390,
   400,
   410,
   420,
   430,
   440,
   450,
   460,
   470,
   480,
   490,
   500,
   510,
   520,
   530,
   540,
   550,
   560,
   570,
   580,
   590,
   600,
   610,
   620,
   630,
   640,
   650,
   660,
   670,
   680,
   690,
   700,
   710,
   720,
   730,
   740,
   750,
   760,
   770,
   780,
   790,
   800,
   810,
   820,
   830,
   840,
   850,
   860,
   870,
   880,
   890,
   900,
   910,
   920,
   930,
   940,
   950,
   960,
   970,
   980,
   990,
   1000,
   1010,
   1020,
   1030,
   1040,
   1050,
   1060,
   1070,
   1080,
   1090,
   1100,
   1110,
   1120,
   1130,
   1140,
   1150,
   1160,
   1170,
   1180,
   1190,
   1200,
   1210,
   1220,
   1230,
   1240,
   1250,
   1260,
   1270,
   1280,
   1290,
   1300,
   1310,
   1320,
   1330,
   1340,
   1350,
   1360,
   1370,
   1380,
   1390,
   1400,
   1410,
   1420,
   1430,
   1440,
   1450,
   1460,
   1470,
   1480,
   1490,
   1500,
   1510,
   1520,
   1530,
   1540,
   1550,
   1560,
   1570,
   1580,
   1590,
   1600,
   1610,
   1620,
   1630,
   1640,
   1650,
   1660,
   1670,
   1680,
   1690,
   1700,
   1710,
   1720,
   1730,
   1740,
   1750,
   1760,
   1770,
   1780,
   1790,
   1800,
   1810,
   1820,
   1830,
   1840,
   1850,
   1860,
   1870,
   1880,
   1890,
   1900,
   1910,
   1920,
   1930,
   1940,
   1950,
   1960,
   1970,
   1980,
   1990,
   2000,
   2010,
   2020,
   2030,
   2040,
   2050,
   2060,
   2070,
   2080,
   2090,
   2100,
   2107.531,
   2120,
   2130,
   2140,
   2150,
   2160,
   2170,
   2180,
   2190,
   2200,
   2210,
   2220,
   2230,
   2240,
   2250,
   2260,
   2270,
   2280,
   2290,
   2300,
   2310,
   2320,
   2330,
   2340,
   2350,
   2360,
   2370,
   2380,
   2390,
   2400,
   2410,
   2420,
   2430,
   2440,
   2450,
   2460,
   2470,
   2480,
   2490,
   2500,
   2510,
   2520,
   2530,
   2540,
   2550,
   2560,
   2570,
   2580,
   2590,
   2600,
   2610,
   2620,
   2630,
   2640,
   2650,
   2660,
   2670,
   2680,
   2690,
   2700,
   2710,
   2720,
   2730,
   2740,
   2750,
   2760,
   2770,
   2780,
   2790,
   2800,
   2810,
   2820,
   2830,
   2840,
   2850,
   2860,
   2870,
   2880,
   2890,
   2900,
   2910,
   2920,
   2930,
   2940,
   2950,
   2960,
   2970,
   2980,
   2990,
   3000};
   Double_t Graph_fy5[296] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.008958815,
   0.06243418,
   0.1528819,
   0.2678362,
   0.3975216,
   0.5346847,
   0.6740407,
   0.8117911,
   0.9452575,
   1.072805,
   1.193271,
   1.306029,
   1.410751,
   1.507299,
   1.595859,
   1.676576,
   1.74981,
   1.815913,
   1.875274,
   1.928292,
   1.975304,
   2.016908,
   2.05342,
   2.085143,
   2.11237,
   2.135589,
   2.155127,
   2.17115,
   2.184046,
   2.193838,
   2.201124,
   2.206022,
   2.208812,
   2.209363,
   2.208273,
   2.205494,
   2.200977,
   2.195201,
   2.188226,
   2.180102,
   2.170904,
   2.160756,
   2.149895,
   2.13823,
   2.125805,
   2.112864,
   2.099459,
   2.085506,
   2.071182,
   2.056315,
   2.041312,
   2.025956,
   2.01037,
   1.994581,
   1.978727,
   1.96268,
   1.94652,
   1.930193,
   1.913918,
   1.897606,
   1.881279,
   1.864915,
   1.848558,
   1.83224,
   1.81594,
   1.799705,
   1.783606,
   1.767565,
   1.751551,
   1.735655,
   1.719915,
   1.704202,
   1.688642,
   1.673279,
   1.658069,
   1.642957,
   1.627967,
   1.613094,
   1.598289,
   1.583699,
   1.569229,
   1.554951,
   1.540776,
   1.526774,
   1.513011,
   1.499337,
   1.485785,
   1.472372,
   1.459175,
   1.446069,
   1.433103,
   1.420245,
   1.407513,
   1.394947,
   1.382532,
   1.370234,
   1.358085,
   1.346104,
   1.334304,
   1.322708,
   1.31118,
   1.299864,
   1.288568,
   1.277463,
   1.26653,
   1.255592,
   1.244893,
   1.234336,
   1.223868,
   1.213536,
   1.203338,
   1.193271,
   1.183226,
   1.173353,
   1.163618,
   1.15402,
   1.144503,
   1.135072,
   1.125817,
   1.116609,
   1.107522,
   1.098612,
   1.089751,
   1.08099,
   1.07236,
   1.06385,
   1.055413,
   1.047088,
   1.038857,
   1.030661,
   1.02254,
   1.014563,
   1.006686,
   0.9988981,
   0.991222,
   0.9836639,
   0.9761329,
   0.9687487,
   0.9614251,
   0.954168,
   0.9470447,
   0.9400195,
   0.9330653,
   0.926196,
   0.9193171,
   0.9125364,
   0.9058967,
   0.8992695,
   0.8927476,
   0.8862723,
   0.8798232,
   0.8735249,
   0.8672909,
   0.8611053,
   0.8550214,
   0.8489793,
   0.8429902,
   0.8370548,
   0.8312601,
   0.8254675,
   0.8197789,
   0.8140887,
   0.8084509,
   0.8059088,
   0.7975213,
   0.7921042,
   0.7867609,
   0.7814644,
   0.7762204,
   0.7710043,
   0.7658507,
   0.7607329,
   0.755702,
   0.7506948,
   0.7457429,
   0.7408431,
   0.7359857,
   0.7312139,
   0.7264287,
   0.7217566,
   0.7170799,
   0.7124884,
   0.707949,
   0.7034341,
   0.699004,
   0.6945534,
   0.6901992,
   0.6858488,
   0.6816167,
   0.6773416,
   0.6731746,
   0.6690211,
   0.664921,
   0.6608606,
   0.6568788,
   0.6528437,
   0.64885,
   0.6448943,
   0.6410177,
   0.637189,
   0.6333762,
   0.6296365,
   0.6258959,
   0.622173,
   0.6184996,
   0.6147856,
   0.6112685,
   0.6076654,
   0.6041787,
   0.6006789,
   0.5972256,
   0.5937449,
   0.5903087,
   0.58692,
   0.5835702,
   0.5802618,
   0.576947,
   0.5736756,
   0.5704317,
   0.5672333,
   0.5640582,
   0.5609138,
   0.5577991,
   0.5546531,
   0.5515904,
   0.5485476,
   0.5455275,
   0.5425678,
   0.5396047,
   0.5366557,
   0.533776,
   0.5309086,
   0.5280256,
   0.525202,
   0.5223541,
   0.519589,
   0.5168536,
   0.5141171,
   0.5114288,
   0.5087295,
   0.50603,
   0.5033969,
   0.5007378,
   0.49814,
   0.495567,
   0.4930077,
   0.4904827,
   0.4879895,
   0.4854814,
   0.4830394,
   0.4805939,
   0.4781221,
   0.475768};
   graph = new TGraph(296,Graph_fx5,Graph_fy5);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#003300");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#003300");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(8);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_Graph_Graph555 = new TH1F("Graph_Graph_Graph_Graph555","Graph",296,0,3295);
   Graph_Graph_Graph_Graph555->SetMinimum(0.002430299);
   Graph_Graph_Graph_Graph555->SetMaximum(2.430299);
   Graph_Graph_Graph_Graph555->SetDirectory(0);
   Graph_Graph_Graph_Graph555->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph555->SetLineColor(ci);
   Graph_Graph_Graph_Graph555->SetLineWidth(2);
   Graph_Graph_Graph_Graph555->SetMarkerSize(1.2);
   Graph_Graph_Graph_Graph555->GetXaxis()->SetTitle("#sqrt{s} [GeV]");
   Graph_Graph_Graph_Graph555->GetXaxis()->SetNdivisions(506);
   Graph_Graph_Graph_Graph555->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph555->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Graph555->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph555->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph555->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph555->GetYaxis()->SetTitle("#sigma(e^{+}e^{-} #rightarrow HX) [fb]");
   Graph_Graph_Graph_Graph555->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph_Graph555->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph555->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Graph555->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph555->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph555->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph_Graph555->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph555->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph555->GetZaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Graph555->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph555->GetZaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph555->GetZaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph_Graph555->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph555);
   
   multigraph->Add(graph,"");
   
   Double_t Graph_fx6[296] = {
   50,
   60,
   70,
   80,
   90,
   100,
   110,
   120,
   130,
   140,
   150,
   160,
   170,
   180,
   190,
   200,
   210,
   220,
   230,
   240,
   250,
   260,
   270,
   280,
   290,
   300,
   310,
   320,
   330,
   340,
   350,
   360,
   370,
   380,
   390,
   400,
   410,
   420,
   430,
   440,
   450,
   460,
   470,
   480,
   490,
   500,
   510,
   520,
   530,
   540,
   550,
   560,
   570,
   580,
   590,
   600,
   610,
   620,
   630,
   640,
   650,
   660,
   670,
   680,
   690,
   700,
   710,
   720,
   730,
   740,
   750,
   760,
   770,
   780,
   790,
   800,
   810,
   820,
   830,
   840,
   850,
   860,
   870,
   880,
   890,
   900,
   910,
   920,
   930,
   940,
   950,
   960,
   970,
   980,
   990,
   1000,
   1010,
   1020,
   1030,
   1040,
   1050,
   1060,
   1070,
   1080,
   1090,
   1100,
   1110,
   1120,
   1130,
   1140,
   1150,
   1160,
   1170,
   1180,
   1190,
   1200,
   1210,
   1220,
   1230,
   1240,
   1250,
   1260,
   1270,
   1280,
   1290,
   1300,
   1310,
   1320,
   1330,
   1340,
   1350,
   1360,
   1370,
   1380,
   1390,
   1400,
   1410,
   1420,
   1430,
   1440,
   1450,
   1460,
   1470,
   1480,
   1490,
   1500,
   1510,
   1520,
   1530,
   1540,
   1550,
   1560,
   1570,
   1580,
   1590,
   1600,
   1610,
   1620,
   1630,
   1640,
   1650,
   1660,
   1670,
   1680,
   1690,
   1700,
   1710,
   1720,
   1730,
   1740,
   1750,
   1760,
   1770,
   1780,
   1790,
   1800,
   1810,
   1820,
   1830,
   1840,
   1850,
   1860,
   1870,
   1880,
   1890,
   1900,
   1910,
   1920,
   1930,
   1940,
   1950,
   1960,
   1970,
   1980,
   1990,
   2000,
   2010,
   2020,
   2030,
   2040,
   2050,
   2060,
   2070,
   2080,
   2090,
   2100,
   2110,
   2120,
   2130,
   2140,
   2150,
   2160,
   2170,
   2180,
   2190,
   2200,
   2210,
   2220,
   2230,
   2240,
   2250,
   2260,
   2270,
   2280,
   2290,
   2300,
   2310,
   2320,
   2330,
   2340,
   2350,
   2360,
   2370,
   2380,
   2390,
   2400,
   2409.004,
   2420,
   2430,
   2440,
   2450,
   2460,
   2470,
   2480,
   2490,
   2500,
   2510,
   2520,
   2530,
   2540,
   2550,
   2560,
   2570,
   2580,
   2590,
   2600,
   2610,
   2620,
   2630,
   2640,
   2650,
   2660,
   2670,
   2680,
   2690,
   2700,
   2710,
   2720,
   2730,
   2740,
   2750,
   2760,
   2770,
   2780,
   2790,
   2800,
   2810,
   2820,
   2830,
   2840,
   2850,
   2860,
   2870,
   2880,
   2890,
   2900,
   2910,
   2920,
   2930,
   2940,
   2950,
   2960,
   2970,
   2980,
   2990,
   3000};
   Double_t Graph_fy6[296] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1.958104e-11,
   2.701089e-09,
   3.548726e-08,
   2.006168e-07,
   7.355192e-07,
   2.08075e-06,
   4.986543e-06,
   1.081711e-05,
   2.361541e-05,
   0.0001305866,
   0.0005378882,
   0.001179801,
   0.00197133,
   0.002838665,
   0.003742361,
   0.004641749,
   0.005524778,
   0.00638886,
   0.007160892,
   0.007994448,
   0.008734279,
   0.009418178,
   0.01009515,
   0.01081553,
   0.0114404,
   0.01206117,
   0.01276086,
   0.01331292,
   0.01392397,
   0.0145729,
   0.01522009,
   0.01579715,
   0.01646027,
   0.01710743,
   0.01774421,
   0.01854958,
   0.01928321,
   0.01998821,
   0.02083435,
   0.02164646,
   0.02251847,
   0.02333505,
   0.02433059,
   0.02511435,
   0.02627879,
   0.02733109,
   0.02843494,
   0.02936519,
   0.03037614,
   0.03186604,
   0.03297162,
   0.03420148,
   0.03528942,
   0.03670158,
   0.0379706,
   0.0394403,
   0.0408659,
   0.04220568,
   0.04362566,
   0.04529254,
   0.04703932,
   0.04842538,
   0.05013445,
   0.0517796,
   0.05337244,
   0.05526784,
   0.05709724,
   0.05880456,
   0.06055982,
   0.06208972,
   0.06430708,
   0.06628197,
   0.06827753,
   0.07054765,
   0.07280356,
   0.07427302,
   0.07662517,
   0.0787184,
   0.08067682,
   0.08323929,
   0.08509771,
   0.0872116,
   0.08966818,
   0.09170575,
   0.0937553,
   0.09666503,
   0.09800676,
   0.1015351,
   0.1039033,
   0.1061605,
   0.1083583,
   0.1113365,
   0.1138774,
   0.1162652,
   0.1189384,
   0.1213846,
   0.1241066,
   0.1273065,
   0.1295678,
   0.1322757,
   0.1350864,
   0.1378219,
   0.1401927,
   0.1433519,
   0.1460061,
   0.1486443,
   0.1550484,
   0.1558099,
   0.1572731,
   0.1600803,
   0.162949,
   0.1656526,
   0.1686835,
   0.173665,
   0.1752008,
   0.17795,
   0.1820017,
   0.1846624,
   0.1871128,
   0.1913649,
   0.1956486,
   0.1964858,
   0.2002751,
   0.2023293,
   0.2064264,
   0.2086311,
   0.2125193,
   0.2161301,
   0.2178895,
   0.2218957,
   0.2247028,
   0.2284429,
   0.2314908,
   0.2339051,
   0.2380787,
   0.2417816,
   0.2428694,
   0.2482163,
   0.2521754,
   0.2573023,
   0.2602543,
   0.2619936,
   0.2654843,
   0.2689888,
   0.273485,
   0.2746987,
   0.2761163,
   0.2822051,
   0.2856513,
   0.2882015,
   0.2932739,
   0.2953346,
   0.3008279,
   0.3036909,
   0.3062442,
   0.3075551,
   0.3132369,
   0.3173684,
   0.3224448,
   0.3232952,
   0.3279237,
   0.3313875,
   0.3353172,
   0.3412553,
   0.342257,
   0.3464689,
   0.3480777,
   0.3508103,
   0.3576149,
   0.3591954,
   0.3624599,
   0.3663982,
   0.3677136,
   0.3741048,
   0.3765492,
   0.3822923,
   0.3846945,
   0.3879134,
   0.3929529,
   0.3954663,
   0.4009329,
   0.4045662,
   0.4085052,
   0.4122511,
   0.4142959,
   0.4209183,
   0.4261602,
   0.4264866,
   0.43099,
   0.4372165,
   0.4383122,
   0.4448111,
   0.4493961,
   0.4477359,
   0.4536408,
   0.4569754,
   0.4631857,
   0.4646253,
   0.4679353,
   0.4718626,
   0.4773913,
   0.4799753,
   0.4833499,
   0.4875236,
   0.489781,
   0.4960136,
   0.4982999,
   0.5061764,
   0.5065391,
   0.5088724,
   0.511295,
   0.5172514,
   0.5222875,
   0.5269964,
   0.5256763,
   0.5350689,
   0.5387418,
   0.5426252,
   0.5481567,
   0.5505101,
   0.5521197,
   0.5559483,
   0.561882,
   0.562403,
   0.5663085,
   0.570741,
   0.576515,
   0.5803781,
   0.5843319,
   0.5887286,
   0.5909699,
   0.5951418,
   0.5979465,
   0.6042131,
   0.6055087,
   0.6103997,
   0.6128079,
   0.6192136,
   0.6214858,
   0.6250592,
   0.6290125,
   0.6347387,
   0.6392129,
   0.6399623,
   0.6472616,
   0.6511417,
   0.656075,
   0.659873,
   0.6613428,
   0.6672391,
   0.6688995,
   0.6733021,
   0.6783597,
   0.679288,
   0.6837367,
   0.688455,
   0.691058,
   0.6993899,
   0.7006389,
   0.7036979,
   0.7086417,
   0.711457,
   0.7163649,
   0.7202376,
   0.7240678,
   0.7284005,
   0.7325644,
   0.7340307,
   0.7414237,
   0.7431762,
   0.7473312,
   0.7521198,
   0.7590969,
   0.7580251,
   0.7637737};
   graph = new TGraph(296,Graph_fx6,Graph_fy6);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0099ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#0099ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(8);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_Graph_Graph666 = new TH1F("Graph_Graph_Graph_Graph666","Graph",296,0,3295);
   Graph_Graph_Graph_Graph666->SetMinimum(0.000840151);
   Graph_Graph_Graph_Graph666->SetMaximum(0.840151);
   Graph_Graph_Graph_Graph666->SetDirectory(0);
   Graph_Graph_Graph_Graph666->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph666->SetLineColor(ci);
   Graph_Graph_Graph_Graph666->SetLineWidth(2);
   Graph_Graph_Graph_Graph666->SetMarkerSize(1.2);
   Graph_Graph_Graph_Graph666->GetXaxis()->SetTitle("#sqrt{s} [GeV]");
   Graph_Graph_Graph_Graph666->GetXaxis()->SetNdivisions(506);
   Graph_Graph_Graph_Graph666->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph666->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Graph666->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph666->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph666->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph666->GetYaxis()->SetTitle("#sigma(e^{+}e^{-} #rightarrow HX) [fb]");
   Graph_Graph_Graph_Graph666->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph_Graph666->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph666->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Graph666->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph666->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph666->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph_Graph666->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph666->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph666->GetZaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Graph666->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph666->GetZaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph666->GetZaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph_Graph666->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph666);
   
   multigraph->Add(graph,"");
   multigraph->Draw("AC");
   multigraph->GetXaxis()->SetTitle("#sqrt{s} [GeV]");
   multigraph->GetXaxis()->SetNdivisions(506);
   multigraph->GetXaxis()->SetLabelFont(43);
   multigraph->GetXaxis()->SetLabelOffset(0.015);
   multigraph->GetXaxis()->SetLabelSize(48);
   multigraph->GetXaxis()->SetTitleSize(64);
   multigraph->GetXaxis()->SetTitleFont(43);
   multigraph->GetYaxis()->SetTitle("#sigma(e^{+}e^{-} #rightarrow HX) [fb]");
   multigraph->GetYaxis()->SetNdivisions(506);
   multigraph->GetYaxis()->SetLabelFont(43);
   multigraph->GetYaxis()->SetLabelOffset(0.015);
   multigraph->GetYaxis()->SetLabelSize(48);
   multigraph->GetYaxis()->SetTitleSize(64);
   multigraph->GetYaxis()->SetTitleFont(43);
   TLatex *   tex = new TLatex(0.3394407,0.86,"H#nu_{e}#bar{#nu}_{e}");
tex->SetNDC();
   tex->SetTextColor(2);
   tex->SetTextFont(43);
   tex->SetTextSize(48);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.5,0.71,"He^{+}e^{-}");
tex->SetNDC();
   tex->SetTextColor(4);
   tex->SetTextFont(43);
   tex->SetTextSize(48);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.75,0.54,"ZH");
tex->SetNDC();

   ci = TColor::GetColor("#cc9933");
   tex->SetTextColor(ci);
   tex->SetTextFont(43);
   tex->SetTextSize(48);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7213115,0.24,"ZHH");
tex->SetNDC();

   ci = TColor::GetColor("#9933ff");
   tex->SetTextColor(ci);
   tex->SetTextFont(43);
   tex->SetTextSize(48);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3539055,0.52,"t#bar{t}H");
tex->SetNDC();
   tex->SetTextFont(43);
   tex->SetTextSize(48);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4108004,0.36,"HH#nu_{e}#bar{#nu}_{e}");
tex->SetNDC();

   ci = TColor::GetColor("#0099ff");
   tex->SetTextColor(ci);
   tex->SetTextFont(43);
   tex->SetTextSize(48);
   tex->SetLineWidth(2);
   tex->Draw();
   xsec_vs_cme->Modified();
   xsec_vs_cme->cd();
   xsec_vs_cme->SetSelected(xsec_vs_cme);
}

